Sparse Incremental Aggregation in Multi-Hop Federated Learning

This paper investigates federated learning (FL) in a multi-hop communication setup, such as in constellations with inter-satellite links. In this setup, part of the FL clients are responsible for forwarding other client's results to the parameter server. Instead of using conventional routing, the communication efficiency can be improved significantly by using in-network model aggregation at each intermediate hop, known as incremental aggregation (IA). Prior works [1] have indicated diminishing gains for IA under gradient sparsification. Here we study this issue and propose several novel correlated sparsification methods for IA. Numerical results show that, for some of these algorithms, the full potential of IA is still available under sparsification without impairing convergence. We demonstrate a 15x improvement in communication efficiency over conventional routing and a 11x improvement over state-of-the-art (SoA) sparse IA.

==> src/IA.py <==
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt

# load data
df = pd.read_csv('Theory_Simulation_Sparsification_Updated.csv')

# reorder the dataset (clear naming scheme! split over multi-index to work easier with it)
df = df.drop(columns=['Unnamed: 0', 'rate_lower001', 'rate_lower01'])
df = df.set_index('Num_satellites')
df.index.name = 'sats'

df = df.rename(mapper = {
        'size_data_tight_theory_all_sat_q1': (1, 'bound'),
        'size_data_tight_theory_all_sat01': (.1, 'bound'),
        'size_data_tight_theory_all_sat001': (.01, 'bound'),
        'TopK_wo_IA_rate_q1': (1, 'no IA'),
        'TopK_wo_IA_rate01': (.1, 'no IA'),
        'TopK_wo_IA_rate001': (.01, 'no IA'),
        'sim_q1': (1, 'simulated'),
        'rate_sim_main01': (.1, 'simulated'),
        'rate_sim_main001': (.01, 'simulated')

}, axis = 1)

df.columns = pd.MultiIndex.from_tuples(df, names = ['q', 'method'])
df = df.T.sort_index().T

# let's undo some normilzation
n = 7850 # number model parameters
q = np.array([0.1, 0.01]) # quantization rate
esize = 32 # float size

msize = np.ceil(np.log2(n)) # meta data size (extra storage for address fields)
effective_q = np.floor(q*n)/n

for qq, eq in zip(q, effective_q):
    df[qq] /= eq * (esize+msize) / esize

# massage for easy plotting
df2 = df.T.unstack(level=[0,1]).T.reset_index(name = 'values')

# plot raw data
sns.lineplot(data = df2, x = 'sats', y = 'values', hue = 'q', style = 'method', palette = 'muted').set_title('transmissions normalized to non IA')


"""
# store data
tmp = df.copy()
tmp.columns = ['{}_{:g}'.format(m, q).replace(" ", "_") for q, m in df.columns.to_flat_index()]
col = [s for s in tmp.columns if s.startswith('no_IA')]
tmp = tmp.drop(col[1:], axis = 1).rename(columns={col[0]: "noIA"})
assert np.all(tmp['bound_1'] == tmp['simulated_1'])
tmp = tmp.drop('bound_1', axis = 1).rename(columns={'simulated_1': 'IA'})
tmp.to_csv('IA_vs_q.dat')
"""

plt.show()

